Coherent Quantum Channel Discrimination

This paper introduces coherent quantum channel discrimination as a coherent version of conventional quantum channel discrimination. Coherent channel discrimination is phrased here as a quantum interactive proof system between a verifier and a prover, wherein the goal of the prover is to distinguish two channels called in superposition in order to distill a Bell state at the end. The key measure considered here is the success probability of distilling a Bell state, and I prove that this success probability does not increase under the action of a quantum superchannel, thus establishing this measure as a fundamental measure of channel distinguishability. Also, I establish some bounds on this success probability in terms of the success probability of conventional channel discrimination. Finally, I provide an explicit semi-definite program that can compute the success probability.

==> anc/GADC_Choi_state.m <==
% outputs the Choi state of a generalized amplitude damping channel with
% damping parameter g and noise parameter N

function [out] = GADC_Choi_state(g,N)
  
  % original file by Sumeet Khatri
  % modified slightly

  Bell = (1/sqrt(2))*[1 0 0 1]';
  
  Bell = Bell*Bell';
  
  A = GADC_Kraus_ops(g,N);
  
  if N==0 || N==1

      out = Tensor(eye(2),A{1})*Bell*Tensor(eye(2),A{1}') + ...
          Tensor(eye(2),A{2})*Bell*Tensor(eye(2),A{2}');
      
  else
      
    out = Tensor(eye(2),A{1})*Bell*Tensor(eye(2),A{1}') + ...
          Tensor(eye(2),A{2})*Bell*Tensor(eye(2),A{2}') + ...
          Tensor(eye(2),A{3})*Bell*Tensor(eye(2),A{3}') + ...
          Tensor(eye(2),A{4})*Bell*Tensor(eye(2),A{4}');
      
  end

  
 end

==> anc/GADC_Kraus_ops.m <==
% outputs the Kraus operators of a generalized amplitude damping channel with
% damping parameter g and noise parameter N

function [out] = GADC_Kraus_ops(g,N)

  % original file by Sumeet Khatri
  % modified slightly

    A1 = sqrt(1-N)*[1,0;0,sqrt(1-g)]; 
    A2 = sqrt(1-N)*[0,sqrt(g);0,0]; 
    A3 = sqrt(N)*[sqrt(1-g),0;0,1]; 
    A4 = sqrt(N)*[0,0;sqrt(g),0];
    out = {A1,A2,A3,A4};

end



==> anc/TrX.m <==

function x = TrX(p,sys,dim)

% TRX   Partial trace
% requires: nothing
% author: Toby Cubitt
% license: GPL2
%
%    RHO = TrX(PSI,SYS,DIM) traces out the subsystems specified in
%    vector SYS of state PSI (a state vector or densitry matrix) whose
%    subsystem dimensions are specified by the vector DIM.


%% Copyright (C) 2004-2009 Toby Cubitt
%%
%% This program is free software; you can redistribute it and/or
%% modify it under the terms of the GNU General Public License
%% as published by the Free Software Foundation; either version 2
%% of the License, or (at your option) any later version.
%%
%% This program is distributed in the hope that it will be useful,
%% but WITHOUT ANY WARRANTY; without even the implied warranty of
%% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%% GNU General Public License for more details.
%%
%% You should have received a copy of the GNU General Public License
%% along with this program; if not, write to the Free Software
%% Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston,
%% MA 02110-1301, USA.


% check arguments
if any(sys > length(dim)) || any(sys < 0)
  error('Invalid subsystem in SYS')
end
if (length(dim) == 1 && mod(length(p)/dim,1) ~= 0)...
  || length(p) ~= prod(dim)
  error('Size of state PSI inconsistent with DIM');
end


% remove singleton dimensions
if exist('setdiff')
  % matlab
  sys = setdiff(sys,find(dim == 1));
else
  % octave
  sys = complement(find(dim == 1),sys);
end
dim = dim(find(dim ~= 1));


% calculate systems, dimensions, etc.
n = length(dim);
rdim = dim(end:-1:1);
keep = [1:n];
keep(sys) = [];
dimtrace = prod(dim(sys));
dimkeep = length(p)/dimtrace;


if any(size(p) == 1)
  % state vector
  if size(p,1) == 1
    p = p';
  end
  % reshape state vector to "reverse" ket on traced subsystems into a bra,
  % then take outer product
  perm = n+1-[keep(end:-1:1),sys];
  x = reshape(permute(reshape(p,rdim),perm),[dimkeep,dimtrace]);
  x = x*x';


else
  % density matrix

  % reshape density matrix into tensor with one row and one column index
  % for each subsystem, permute traced subsystem indices to the end,
  % reshape again so that first two indices are row and column
  % multi-indices for kept subsystems and third index is a flattened index
  % for traced subsystems, then sum third index over "diagonal" entries
  perm = n+1-[keep(end:-1:1),keep(end:-1:1)-n,sys,sys-n];
  x = reshape(permute(reshape(p,[rdim,rdim]),perm),...
              [dimkeep,dimkeep,dimtrace^2]);
  x = sum(x(:,:,[1:dimtrace+1:dimtrace^2]),3);

end


==> anc/coh_ch_disc_perf.m <==
% plots the probability of success in incoherent channel discrimination and
% coherent channel discrimination for two different generalized amplitude
% damping channels

% requires QETlab and Toby Cubitt's partial trace function TrX

clear

% set values for noise parameter of generalized amplitude damping channel
noise_vals = [0:0.025:0.5];

for m = 1:length(noise_vals)

N = noise_vals(m);

% values of damping parameter for two different generalized amplitude
% damping channels
g0 = 0.2;
g1 = 0.3;

% store Kraus operators of two different generalized amplitude
% damping channels
Kraus = {GADC_Kraus_ops(g0,N); GADC_Kraus_ops(g1,N)};

% set dimensions of Y matrix in SDP in Section IV.D
dimY = 2 * 2 * 2 * 4; % R1 F B E

% set dimensions of Z matrix in SDP in Section IV.D (slightly different
% from what is in paper)
dimZ = 2 * 2 * 4; % R1 A E

% matrices for getting computational basis states
comp2 = eye(2);
comp4 = eye(4);

% initialize Y and Z matrices
Y = zeros(dimY,dimY);
Z = zeros(dimZ,dimZ);

% populate them according to their definitions
for i = [1 2]
    
    for j = [1 2]
        
        for k = [1:4]
            
            for l = [1:4]

                Y = Y + Tensor(comp2(:,i)*comp2(:,j)', ...
                           comp2(:,i)*comp2(:,j)', ...
                           Kraus{i}{k}*Kraus{j}{l}',...
                           comp4(:,k)*comp4(:,l)');
                       
                Z = Z + Tensor(comp2(:,i)*comp2(:,j)', ...
                           Kraus{j}{l}'*Kraus{i}{k},...
                           comp4(:,k)*comp4(:,l)');

            end
        end
    end
end

% divide by 2 as they are defined
Y = Y/2;
Z = Z/2;

% now evaluate the semi-definite program
cvx_begin sdp quiet
    
    variable sig(dimY,dimY) semidefinite
    variable rho(2,2) semidefinite
    p_coh = trace(Y*sig);
    
    maximize p_coh
    
    subject to
    
        trace(sig) == 1;
        
        trace(rho) == 1;
    
        % requires partial trace function of Tuby Cubitt
        TrX(sig,[2 3],[2 2 2 4]) == TrX(Z * Tensor(eye(2),rho,eye(4)),[2],[2 2 4]);
    
    
    
cvx_end

p_coh_val(m) = p_coh;

% evaluate success probability of incoherent channel discrimination
% requires DiamondNorm function from QETlab
p_inc_val(m) = 1/2*(1+1/2*DiamondNorm(2*(GADC_Choi_state(g0,N)-GADC_Choi_state(g1,N))));

end

plot(noise_vals,p_inc_val,'--',noise_vals,p_coh_val,'-')

legend('Incoherent Channel Discrimination','Coherent Channel Discrimination')
ylabel('Success probability')
xlabel('Noise parameter N')


